Towards Reliable Automatic Protein Structure Alignment

A variety of methods have been proposed for structure similarity calculation, which are called structure alignment or superposition. One major shortcoming in current structure alignment algorithms is in their inherent design, which is based on local structure similarity. In this work, we propose a method to incorporate global information in obtaining optimal alignments and superpositions. Our method, when applied to optimizing the TM-score and the GDT score, produces significantly better results than current state-of-the-art protein structure alignment tools. Specifically, if the highest TM-score found by TMalign is lower than (0.6) and the highest TM-score found by one of the tested methods is higher than (0.5), there is a probability of (42%) that TMalign failed to find TM-scores higher than (0.5), while the same probability is reduced to (2%) if our method is used. This could significantly improve the accuracy of fold detection if the cutoff TM-score of (0.5) is used. In addition, existing structure alignment algorithms focus on structure similarity alone and simply ignore other important similarities, such as sequence similarity. Our approach has the capacity to incorporate multiple similarities into the scoring function. Results show that sequence similarity aids in finding high quality protein structure alignments that are more consistent with eye-examined alignments in HOMSTRAD. Even when structure similarity itself fails to find alignments with any consistency with eye-examined alignments, our method remains capable of finding alignments highly similar to, or even identical to, eye-examined alignments.

==> homstrad/plot.py <==
#!/usr/bin/python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from optparse import OptionParser


if __name__ == '__main__':
  parser = OptionParser(usage="usage: %prog [options] FILE TITLE")
  options, args = parser.parse_args()
  ifn, i, j, xlabel, ylabel, ofnpre = args
  i, j = int(i), int(j)

  data = open(ifn, "r").readlines()
  x = [float(l.split()[i]) for l in data]
  y = [float(l.split()[j]) for l in data]
  d = [float(l.split()[j]) - float(l.split()[i]) for l in data]

  ofn = ofnpre + "-%s-%s-scatter.eps" % (xlabel, ylabel)
  plt.xlabel(xlabel); plt.ylabel(ylabel)
  plt.scatter(x, y, s=9, c='b', marker='.')
  plt.xlim([-5, 105]); plt.ylim([-105 if ofnpre == "fdiff" else -5, 105])
  plt.savefig(ofn, dpi=400, bbox_inches='tight')
  plt.close()

  ofn = ofnpre + "-%s-%s-hist.eps" % (xlabel, ylabel)
  plt.xlabel("%s - %s" % (ylabel, xlabel)); plt.ylabel("Count")
  plt.hist(d, histtype='stepfilled', bins=20, color='k', log=True, range=(-100.0, 100.0-1.0e-6))
  plt.savefig(ofn, dpi=400, bbox_inches='tight')
  plt.close()



==> homstrad/plot.sh <==
#!/bin/bash

rm -f *.eps *.pdf

./plot.py score.dat 1 4 TMalign L9R3align recall
./plot.py score.dat 2 5 TMalign L9R3align precision
./plot.py score.dat 3 6 TMalign L9R3align fscore



==> rotran/plot.py <==
#!/usr/bin/python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D

data = open("all.dat", "r").readlines()
x = [float(l.split()[0]) for l in data]
y = [float(l.split()[1]) for l in data]
z = [float(l.split()[2]) for l in data]

fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.scatter(x, y, z, s=9, c='b', marker='.')
plt.savefig("all.eps", dpi=400, bbox_inches='tight')
plt.close()

data = open("cluster.dat", "r").readlines()
x = [float(l.split()[0]) for l in data]
y = [float(l.split()[1]) for l in data]
z = [float(l.split()[2]) for l in data]

fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.scatter(x, y, z, s=9, c='b', marker='.')
plt.savefig("cluster.eps", dpi=400, bbox_inches='tight')
plt.close()



==> rotran/plot.sh <==
#!/bin/bash

rm -f *.eps *.pdf
cat run.log | grep -e "^\[.*---$" | perl -p -e 's/^\[\s*(.*?)\].*$/$1/; s/ +/ /g;' >all.dat
cat run.log | grep -e "^\[.*+++$" | perl -p -e 's/^\[\s*(.*?)\].*$/$1/; s/ +/ /g;' >cluster.dat
./plot.py



==> step/plot.py <==
#!/usr/bin/python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from optparse import OptionParser


if __name__ == '__main__':
  ifn, i, j, xlabel, ylabel = "refine.dat", 0, 1, "TMalign", "ROTRAN6_Refine"
  data = open(ifn, "r").readlines()
  x = [float(l.split()[i]) for l in data]
  y = [float(l.split()[j]) for l in data]

  ofn = '.'.join(ifn.split('.')[:-1]) + "-%s-%s-scatter.eps" % (xlabel, ylabel)
  plt.xlabel(xlabel); plt.ylabel(ylabel)
  plt.scatter(x, y, s=9, c='b', marker='.')
  plt.savefig(ofn, dpi=400, bbox_inches='tight')
  plt.close()

  ifn, i, j, xlabel, ylabel = "cluster.dat", 0, 1, "Cluster_Rank", "Count"
  data = open(ifn, "r").readlines()
  d = [float(l.split()[i]) for l in data]

  ofn = '.'.join(ifn.split('.')[:-1]) + "-%s-%s-hist.eps" % (xlabel, ylabel)
  plt.xlabel(xlabel); plt.ylabel(ylabel)
  plt.hist(d, histtype='stepfilled', bins=range(1,289), color='k')
  plt.savefig(ofn, dpi=400, bbox_inches='tight')
  plt.close()



==> tmalign/plot.py <==
#!/usr/bin/python

import sys
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from optparse import OptionParser


if __name__ == '__main__':
  parser = OptionParser(usage="usage: %prog [options] FILE TITLE")
  options, args = parser.parse_args()
  ifn, i, j, xlabel, ylabel = args
  i, j = int(i), int(j)

  data = open(ifn, "r").readlines()
  x = [float(l.split()[i]) for l in data]
  y = [float(l.split()[j]) for l in data]
  d = [float(l.split()[j]) - float(l.split()[i]) for l in data]

  ofn = '.'.join(ifn.split('.')[:-1]) + "-%s-%s-scatter.eps" % (xlabel, ylabel)
  plt.xlabel(xlabel); plt.ylabel(ylabel)
  plt.scatter(x, y, s=9, c='b', marker='.')
  plt.xlim([0.3, 1.0]); plt.ylim([0.3, 1.0])
  plt.savefig(ofn, dpi=400, bbox_inches='tight')
  plt.close()

  ofn = '.'.join(ifn.split('.')[:-1]) + "-%s-%s-hist.eps" % (xlabel, ylabel)
  plt.xlabel("%s - %s" % (ylabel, xlabel)); plt.ylabel("Count")
  plt.hist(d, histtype='stepfilled', bins=20, color='k', log=True, range=(-0.3, 0.3-1.0e-6))
  plt.savefig(ofn, dpi=400, bbox_inches='tight')
  plt.close()



==> tmalign/plot.sh <==
#!/bin/bash

rm -f *.eps *.pdf

./plot.py tmscore50.dat 1 3 TMalign L12align
./plot.py tmscore50.dat 1 4 TMalign R3align
./plot.py tmscore50.dat 1 5 TMalign L12R3align
./plot.py tmscore50.dat 2 3 frTMalign L12align
./plot.py tmscore50.dat 2 4 frTMalign R3align
./plot.py tmscore50.dat 2 5 frTMalign L12R3align
./plot.py tmscore50.dat 3 4 L12align R3align

./plot.py gdt50.dat 1 2 SPalign L12align
./plot.py gdt50.dat 1 3 SPalign R3align
./plot.py gdt50.dat 1 4 SPalign L12R3align
./plot.py gdt50.dat 2 3 L12align R3align


